Predicting Lost Updates Is Not Enough to Choose a Rounding Policy

In low-precision training, a weight can round back to its previous value after a small update. We test whether predicting how often this happens helps choose a rounding rule. In Pythia-410M continuations from a common checkpoint, a higher-precision pilot accurately predicted the fraction of matrix weights left unchanged at each of the first 64 updates. Across three schedules with optimizer state retained or reset, nearest rounding gave lower validation loss at 256 updates than stochastic rounding or retaining 32-bit weights. The same ordering held at 512 updates with retained state. Accurately forecasting the unchanged fraction did not identify a benefit from switching policies in these runs.

==> anc/README.txt <==
Numerical replay for the Pythia-410M continuations

Run these commands from the directory containing this file. Both scripts use
the Python 3 standard library and write metrics and tables to the named
output directories.

    python3 -I reproduce.py --output-dir results_256
    python3 -I reproduce_horizon.py --output-dir results_512

completed_runs.json contains six 64-update higher-precision reference runs
and eighteen 256-update target runs covering three training schedules and
two optimizer-state conditions. The first command reconstructs policy losses,
forecast errors, reset interactions and the retrospective temporal comparisons.

horizon_runs.json contains twelve 512-update continuations with preserved
optimizer state. Each of three schedules compares nearest rounding, FP32
updates and two stochastic-rounding streams. The second command reconstructs
the loss contrasts and checks the first 256 updates against the corresponding
earlier runs. The extension used the earlier validation set and its design
followed the initial 256-update analysis.


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Compact numerical replay using only Python's standard library."""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path
import statistics


def mean(values):
    return math.fsum(values) / len(values)


def metrics(prediction, target):
    bias = mean([a - b for a, b in zip(prediction, target)])
    pc, tc = mean(prediction), mean(target)
    return dict(rmse=math.sqrt(mean([(a - b) ** 2 for a, b in zip(prediction, target)])),
                centered_rmse=math.sqrt(mean([((a-pc) - (b-tc)) ** 2 for a, b in zip(prediction, target)])),
                bias=bias)


def compare(actual, expected, path="metrics"):
    if isinstance(expected, dict):
        if set(actual) != set(expected):
            raise ValueError("Field mismatch at " + path)
        for key in expected:
            compare(actual[key], expected[key], path + "." + key)
    elif isinstance(expected, list):
        if len(actual) != len(expected):
            raise ValueError("Length mismatch at " + path)
        for index, (a, b) in enumerate(zip(actual, expected)):
            compare(a, b, path + f"[{index}]")
    elif isinstance(expected, float):
        if not math.isclose(actual, expected, rel_tol=1e-10, abs_tol=1e-13):
            raise ValueError(f"Numerical mismatch at {path}: {actual} != {expected}")
    elif actual != expected:
        raise ValueError("Value mismatch at " + path)


def replay(data):
    runs = data["runs"]
    if len(runs) != 24 or len({row["job_id"] for row in runs}) != 24:
        raise ValueError("Expected 24 distinct completed runs")
    by = {(row["block"], row["mode"], row["policy"]): row for row in runs}
    initial = runs[0]["initial_validation_context_losses"]
    endpoints, policy_table, learning = [], [], []
    for row in runs:
        horizon = 64 if row["policy"] == "source" else 256
        expected_counter = horizon + (512 if row["mode"] == "preserved" else 0)
        if row["updates"] != horizon or row["optimizer_counter"] != expected_counter:
            raise ValueError("Unexpected horizon or Adam counter")
        if (len(row["initial_validation_context_losses"]) != 128
                or len(row["final_validation_context_losses"]) != 128
                or row["initial_validation_context_losses"] != initial):
            raise ValueError("Initial validation contexts differ")
        if not row["projected_initial_weights"]:
            raise ValueError("Run does not use the common projected start")
        first, final = mean(initial), mean(row["final_validation_context_losses"])
        compare(first, row["initial_validation_loss"])
        compare(final, row["final_validation_loss"])
        if [r["step"] for r in row["visibility_trace"]] != list(range(1, horizon + 1)):
            raise ValueError("Incomplete visibility trace")
        if [r["step"] for r in row["training_trace"]] != list(range(1, horizon + 1)):
            raise ValueError("Incomplete learning curve")
        for item in row["visibility_trace"]:
            if item["coordinate_count"] != 405012480 or not 0 <= item["unchanged_count"] <= item["coordinate_count"]:
                raise ValueError("Visibility count differs from the recorded population")
            compare(item["unchanged_fraction"], item["unchanged_count"] / item["coordinate_count"])
        for item in row["validation_curve"]:
            compare(item["validation_loss"], mean(item["validation_context_losses"]))
        endpoint = dict(block=row["block"], mode=row["mode"], policy=row["policy"], updates=horizon,
                        initial_loss=first, final_loss=final, loss_change=final-first)
        endpoints.append(endpoint)
        if row["policy"] != "source":
            policy_table.append(endpoint)
        learning.extend(dict(block=row["block"], mode=row["mode"], policy=row["policy"], **item)
                        for item in row["training_trace"])
    gaps, interactions, diagnostics = [], [], []
    for block in (1, 2, 3):
        paired = {}
        for mode in ("preserved", "reset"):
            losses = {p: mean(by[(block, mode, p)]["final_validation_context_losses"])
                      for p in ("fp32_projected", "rne", "sr")}
            gap = dict(block=block, mode=mode, losses=losses,
                       rne_minus_fp32=losses["rne"]-losses["fp32_projected"],
                       sr_minus_fp32=losses["sr"]-losses["fp32_projected"])
            gaps.append(gap)
            paired[mode] = gap
            x = [r["unchanged_count"]/r["coordinate_count"] for r in by[(block, mode, "source")]["visibility_trace"]]
            y = [r["unchanged_count"]/r["coordinate_count"] for r in by[(block, mode, "rne")]["visibility_trace"][:64]]
            m, baseline = metrics(x, y), metrics([1.0]*64, y)
            sd = math.sqrt(mean([(v-mean(y))**2 for v in y]))
            diagnostics.append(dict(block=block, mode=mode, horizon=64, rmse=m["rmse"],
                centered_rmse=m["centered_rmse"], constant_one_rmse=baseline["rmse"],
                rmse_skill_vs_constant_one=1-m["rmse"]/baseline["rmse"],
                centered_constant_rmse=sd, centered_rmse_skill_vs_centered_constant=1-m["centered_rmse"]/sd,
                source_mean=mean(x), target_mean=mean(y)))
        interactions.append(dict(block=block,
            reset_minus_preserved_rne_gap=paired["reset"]["rne_minus_fp32"]-paired["preserved"]["rne_minus_fp32"],
            reset_minus_preserved_sr_gap=paired["reset"]["sr_minus_fp32"]-paired["preserved"]["sr_minus_fp32"]))
    predictors, decomposition = [], []
    for mode in ("preserved", "reset"):
        X = [[r["unchanged_count"]/r["coordinate_count"] for r in by[(b, mode, "source")]["visibility_trace"]] for b in (1, 2, 3)]
        Y = [[r["unchanged_count"]/r["coordinate_count"] for r in by[(b, mode, "rne")]["visibility_trace"][:64]] for b in (1, 2, 3)]
        centered = [[v-mean(row) for v in row] for row in Y]
        common = [mean([row[t] for row in centered]) for t in range(64)]
        total, shared = math.fsum(v*v for row in centered for v in row), 3*math.fsum(v*v for v in common)
        decomposition.append(dict(mode=mode, common_time_fraction=shared/total,
            temporal_sd_mean=mean([statistics.pstdev(row) for row in Y]),
            first_update_mean=mean([row[0] for row in Y]), last_update_mean=mean([row[-1] for row in Y]),
            temporal_variation_total=total, residual_fraction=(total-shared)/total))
        for index in range(3):
            other = [i for i in range(3) if i != index]
            # Each evaluated target block is excluded from BOTH historical means.
            history = [mean([Y[i][t] for i in other]) for t in range(64)]
            source_history = [mean([X[i][t] for i in other]) for t in range(64)]
            hybrid = [history[t] + X[index][t] - source_history[t] for t in range(64)]
            choices = [("projected_reference", X[index]), ("constant_one", [1.0]*64),
                       ("hindsight_target_mean", [mean(Y[index])]*64),
                       ("leave_one_block_out_target_template", history), ("unit_gain_source_hybrid", hybrid)]
            for name, prediction in choices:
                predictors.append(dict(block=index+1, mode=mode, predictor=name, **metrics(prediction, Y[index])))
    return dict(policy_gaps=gaps, reset_interactions=interactions,
                projected_reference_diagnostics=diagnostics,
                retrospective_temporal_predictors=predictors,
                retrospective_temporal_decomposition=decomposition), policy_table, learning


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=Path(__file__).with_name("completed_runs.json"))
    parser.add_argument("--output-dir", type=Path, default=Path("reproduced"))
    args = parser.parse_args()
    data = json.loads(args.data.read_text())
    computed, endpoints, learning = replay(data)
    compare(computed, data["reported_metrics"])
    args.output_dir.mkdir(parents=True, exist_ok=True)
    report = dict(schema="compact-canonical-replay-v1", status="PASS", runs=24, targets=18,
        schedule_blocks=3, data_sha256=hashlib.sha256(args.data.read_bytes()).hexdigest(),
        scope=data["scope"], **computed)
    (args.output_dir/"metrics.json").write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
    tables = {"policy_table.csv": endpoints, "reset_interactions.csv": computed["reset_interactions"],
              "forecast_diagnostics.csv": computed["projected_reference_diagnostics"],
              "retrospective_temporal_predictors.csv": computed["retrospective_temporal_predictors"],
              "retrospective_temporal_decomposition.csv": computed["retrospective_temporal_decomposition"],
              "learning_curves.csv": learning}
    for name, rows in tables.items():
        with (args.output_dir/name).open("w", newline="") as stream:
            writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
            writer.writeheader(); writer.writerows(rows)
    print(json.dumps(dict(status="PASS", runs=24, targets=18, schedule_blocks=3,
                          output_dir=str(args.output_dir), reported_metrics_reproduced=True)))


if __name__ == "__main__":
    main()


==> anc/reproduce_horizon.py <==
#!/usr/bin/env python3
"""Replay twelve fixed 512-update continuations using the standard library."""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path

POLICIES = ("fp32_projected", "rne", "sr0", "sr1")
PARENT_HASH = "0ffbb143c580b8a01ee817d2e522d0eba347cee826aeec3c7682be25ca38ded2"
HELPER_HASH = "d62bb3f83a365053e2538a16e3d5cd3242d2b8638da6c3f4321300936e700f1b"
RUNNER_HASH = "cb8fe3855c22075cbd8e064b7e5b3b81a772062c1f3b55dedeb0f800be0c4413"
ORIGINAL_PLAN_HASH = "f98b91f965d562911eefa4e4f3510c83b593b885b4c496774c9bbee85cd1e737"


def mean(values):
    return math.fsum(values) / len(values)


def require(condition, message):
    if not condition:
        raise ValueError(message)


def compare(actual, expected, path="metrics"):
    if isinstance(expected, dict):
        require(set(actual) == set(expected), "Field mismatch at " + path)
        for key in expected:
            compare(actual[key], expected[key], path + "." + key)
    elif isinstance(expected, list):
        require(len(actual) == len(expected), "Length mismatch at " + path)
        for index, (a, b) in enumerate(zip(actual, expected)):
            compare(a, b, path + f"[{index}]")
    elif isinstance(expected, float):
        require(math.isclose(actual, expected, rel_tol=1e-10, abs_tol=1e-13),
                f"Numerical mismatch at {path}: {actual} != {expected}")
    else:
        require(actual == expected, "Value mismatch at " + path)


def evaluations(run):
    return {row["step"]: row["validation_context_losses"]
            for row in run["validation_curve"]}


def prefix_report(run, previous):
    if run["policy"] == "sr1":
        return dict(status="NOT_APPLICABLE",
                    reason="SRstream1 deliberately differs from the previously observed stream")
    old = evaluations(previous)
    new = {step: values for step, values in evaluations(run).items() if step <= 256}
    require(set(old) == set(new) == {0, 64, 128, 192, 256},
            "Historical prefix evaluation inventory differs")
    require(all(len(values) == 128 for values in [*old.values(), *new.values()]),
            "Historical prefix context count differs")
    old_vis, new_vis = previous["visibility_trace"], run["visibility_trace"][:256]
    require(len(old_vis) == len(new_vis) == 256, "Historical visibility prefix differs")
    maximum_context = max(abs(a-b) for step in old for a, b in zip(old[step], new[step]))
    maximum_mean = max(abs(mean(old[step])-mean(new[step])) for step in old)
    maximum_visibility = max(abs(a["unchanged_fraction"]-b["unchanged_fraction"])
                             for a, b in zip(old_vis, new_vis))
    return dict(status="EXACT" if old == new and old_vis == new_vis else "NONEXACT",
                maximum_context_loss_difference=maximum_context,
                maximum_mean_validation_loss_difference=maximum_mean,
                maximum_visibility_fraction_difference=maximum_visibility,
                review_required=maximum_mean > .01,
                threshold_scope="Operational investigation boundary; not numerical equivalence tolerance",
                new_vs_old_final256_loss=mean(new[256])-mean(old[256]))


def replay(data, canonical):
    runs = data["runs"]
    expected = {(b, p) for b in (1, 2, 3) for p in POLICIES}
    require(len(runs) == 12 and {(r["block"], r["policy"]) for r in runs} == expected,
            "Expected twelve distinct completed follow-up runs")
    require(canonical["plan_sha256"] == data["original_plan_sha256"] == ORIGINAL_PLAN_HASH,
            "Original observed-prefix plan identity differs")
    require(len(canonical["runs"]) == 24, "Expected original twenty-four-run extraction")
    old_by = {(r["block"], r["mode"], r["policy"]): r for r in canonical["runs"]}
    require(len(old_by) == 24, "Original extraction repeats a run")
    by = {(r["block"], r["policy"]): r for r in runs}
    initial = runs[0]["initial_validation_context_losses"]
    endpoints, prefixes, learning, validation = [], [], [], []
    common_validation = None
    for run in runs:
        block, policy = run["block"], run["policy"]
        require(run["updates"] == 512 and run["optimizer_counter"] == 1024
                and run["optimizer_mode"] == "preserved", "Follow-up horizon or optimizer differs")
        require(run["projected_initial_weights"] is True, "Projected start differs")
        require(run["execution_returncode"] == 0, "Unsuccessful execution receipt")
        require(len(initial) == 128 and run["initial_validation_context_losses"] == initial,
                "Matched initial context losses differ")
        require(len(run["final_validation_context_losses"]) == 128, "Final context count differs")
        identities = run["source_sha256"]
        require(identities["parent_manifest"] == PARENT_HASH
                and identities["forward_helper"] == HELPER_HASH
                and identities["numerical_runner"] == RUNNER_HASH,
                "Parent or numerical-code identity differs")
        for digest in identities.values():
            require(len(digest) == 64 and all(c in "0123456789abcdef" for c in digest),
                    "Malformed source digest")
        if common_validation is None:
            common_validation = identities["validation_schedule"]
        require(identities["validation_schedule"] == common_validation,
                "Matched validation schedule differs")
        old_policy = "sr" if policy.startswith("sr") else policy
        previous = old_by[(block, "preserved", old_policy)]
        require(previous["initial_validation_context_losses"] == initial,
                "Initial evaluation differs from the observed prefix")
        require(identities["validation_schedule"] == previous["source_sha256"]["validation_schedule"]
                and identities["observed_prefix_schedule"] == previous["source_sha256"]["training_schedule"],
                "Original prefix data binding differs")
        require(run["training_seed"] == previous["training_seed"], "Training seed changed")
        seed0 = run["training_seed"] + 1010003
        seed1 = int(hashlib.sha256(
            f"iclr15428-horizon-followup-v1:block{block:02d}:sr1".encode()).hexdigest()[:8], 16)
        require(seed0 != seed1 and run["rounding_seed"] == (seed1 if policy == "sr1" else seed0),
                "Fixed private rounding seed differs")
        if policy == "sr0":
            require(run["rounding_seed"] == previous["sr_seed"], "Original SR stream differs")
        first, final = mean(initial), mean(run["final_validation_context_losses"])
        compare(first, run["initial_validation_loss"])
        compare(final, run["final_validation_loss"])
        curve = run["validation_curve"]
        require([row["step"] for row in curve] == list(range(0, 513, 64)),
                "Expected nine scheduled validation points")
        require(curve[0]["validation_context_losses"] == initial
                and curve[-1]["validation_context_losses"] == run["final_validation_context_losses"],
                "Validation endpoints disagree")
        for row in curve:
            values = row["validation_context_losses"]
            require(len(values) == 128 and all(math.isfinite(v) for v in values),
                    "Invalid validation vector")
            compare(row["validation_loss"], mean(values))
            validation.append(dict(block=block, policy=policy, step=row["step"],
                                   validation_loss=mean(values)))
        require([r["step"] for r in run["visibility_trace"]] == list(range(1, 513)),
                "Incomplete visibility curve")
        for row in run["visibility_trace"]:
            require(row["visibility_kind"] == "actual_stored"
                    and row["coordinate_count"] == 405012480
                    and 0 <= row["unchanged_count"] <= row["coordinate_count"],
                    "Visibility population or count differs")
            compare(row["unchanged_fraction"], row["unchanged_count"]/row["coordinate_count"])
        require([r["step"] for r in run["training_trace"]] == list(range(1, 513)),
                "Incomplete training curve")
        for row in run["training_trace"]:
            require(all(math.isfinite(row[k]) for k in ("train_loss", "lr", "gradient_norm")),
                    "Invalid training value")
            learning.append(dict(block=block, policy=policy, **row))
        endpoints.append(dict(block=block, policy=policy, updates=512, initial_loss=first,
                              final_loss=final, loss_change=final-first,
                              training_seed=run["training_seed"], rounding_seed=run["rounding_seed"]))
        prefixes.append(dict(block=block, policy=policy, **prefix_report(run, previous)))
    for block in (1, 2, 3):
        group = [by[(block, p)] for p in POLICIES]
        require(len({r["source_sha256"]["training_schedule"] for r in group}) == 1
                and len({r["training_seed"] for r in group}) == 1,
                "Policies do not share a materialized training schedule and seed")
        require(all(r["settings"] == group[0]["settings"] for r in group),
                "Matched numerical settings differ")
        require(group[0]["settings"] == data["design_settings"], "Numerical design settings differ")
    contrasts = []
    for block in (1, 2, 3):
        for step in (256, 512):
            losses = {p: mean(evaluations(by[(block, p)])[step]) for p in POLICIES}
            contrasts.append(dict(block=block, step=step, losses=losses,
                rne_minus_fp32=losses["rne"]-losses["fp32_projected"],
                sr0_minus_rne=losses["sr0"]-losses["rne"],
                sr1_minus_rne=losses["sr1"]-losses["rne"],
                sr0_minus_fp32=losses["sr0"]-losses["fp32_projected"],
                sr1_minus_fp32=losses["sr1"]-losses["fp32_projected"],
                sr1_minus_sr0=losses["sr1"]-losses["sr0"]))
    computed = dict(contrasts=contrasts, prefix_reproduction=prefixes)
    compare(computed, data["reported_metrics"])
    return computed, endpoints, learning, validation


def write_csv(path, rows):
    fields = list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=Path(__file__).with_name("horizon_runs.json"))
    parser.add_argument("--canonical-data", type=Path,
                        default=Path(__file__).with_name("completed_runs.json"))
    parser.add_argument("--output-dir", type=Path, default=Path("reproduced_horizon"))
    args = parser.parse_args()
    data, canonical = (json.loads(p.read_text()) for p in (args.data, args.canonical_data))
    computed, endpoints, learning, validation = replay(data, canonical)
    prefixes = computed["prefix_reproduction"]
    exact = sum(row["status"] == "EXACT" for row in prefixes)
    not_applicable = sum(row["status"] == "NOT_APPLICABLE" for row in prefixes)
    report = dict(schema="compact-horizon-replay-v1", status="PASS", runs=12, updates=6144,
                  schedule_blocks=3, data_sha256=hashlib.sha256(args.data.read_bytes()).hexdigest(),
                  canonical_data_sha256=hashlib.sha256(args.canonical_data.read_bytes()).hexdigest(),
                  plan_sha256=data["plan_sha256"], scope=data["scope"],
                  exact_prefixes=exact, not_applicable_prefixes=not_applicable, **computed)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    (args.output_dir/"metrics.json").write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
    flattened = [dict(block=row["block"], step=row["step"], **row["losses"],
                      **{k: v for k, v in row.items() if k not in ("block", "step", "losses")})
                 for row in computed["contrasts"]]
    tables = {"policy_endpoints.csv": endpoints, "policy_contrasts.csv": flattened,
              "learning_curves.csv": learning, "validation_curves.csv": validation,
              "prefix_reproduction.csv": prefixes}
    for name, rows in tables.items():
        write_csv(args.output_dir/name, rows)
    print(json.dumps(dict(status="PASS", runs=12, updates=6144, exact_prefixes=exact,
                          not_applicable_prefixes=not_applicable, reported_metrics_reproduced=True,
                          output_dir=str(args.output_dir))))


if __name__ == "__main__":
    main()

